Dispersion Relations and Polarizations of Low-frequency Waves in Two-fluid Plasmas

Analytical expressions for the dispersion relations and polarizations of low-frequency waves in magnetized plasmas based on two-fluid model are obtained. The properties of waves propagating at different angles (to the ambient magnetic field $\mathbf{B}_{0}$) and \beta (the ratio of the plasma to magnetic pressures) values are investigated. It is shown that two linearly polarized waves, namely the fast and Alfv\'{e}n modes in the low-\beta $\left( \beta \ll 1\right)$ plasmas, the fast and slow modes in the \beta \sim 1 plasmas, and the Alfv\'{e}n and slow modes in the high-\beta $\left( \beta \gg 1\right)$ plasmas, become circularly polarized at the near-parallel (to $\mathbf{B}_{0}$) propagation. The negative magnetic-helicity of the Alfv\'{e}n mode occurs only at small or moderate angles in the low-\beta plasmas, and the ion cross-helicity of the slow mode is nearly the same as that of the Alfv\'{e}n mode in the high-\beta plasmas. It also shown the electric polarization $\delta E_{z}/\delta E_{y}$ decreases with the temperature ratio $T_{e}/T_{i}$ for the long-wavelength waves, and the transition between left- and right-hand polarizations of the Alfv\'{e}n mode in $T_{e}/T_{i}\neq 0$ plasmas can disappear when $T_{e}/T_{i}=0$. The approximate dispersion relations in the near-perpendicular propagation, low-\beta, and high-\beta limits can quite accurately describe the three modes.

==> Figure2.m <==
function Linear_Response
%% Dispersion relations and Polarizations of low-frequency waves
%% In two-fluid plasmas by Jinsong Zhao 2015.
%% Date 26/04/2015.
clear all;
    iu0=1000;
    VAC2=0;
    
    THETA=[1,5,45,85];
    THETA_IN=(pi/180)*THETA;
    BETAI_IN=[0.5e-2];
    BETAE_IN=[0.5e-2];
    BETA_IN=BETAI_IN+BETAE_IN;
    LAMIK_IN=logspace(-4,4,iu0);
    %RHOK_IN=logspace(-3,1,iu0);
 
    for l=1:iu0 
        RHOK_IN(l)=LAMIK_IN(l)*BETA_IN(1)^0.5;
        for j=1:4 
        %%% LOW-BETA LOMIT %%%
        wS(l,j)=RHOK_IN(l)*cos(THETA_IN(j))*(1+RHOK_IN(l)^2)^(-0.5);
        A=(1+LAMIK_IN(l)^2/1836)^2;
        B=(1+LAMIK_IN(l)^2/1836+LAMIK_IN(l)^2*cos(THETA_IN(j))^2+...
          +cos(THETA_IN(j))^2 +BETA_IN(1)*(1+LAMIK_IN(l)^2/1836)^2)*...
          LAMIK_IN(l)^2;
        C=(1+RHOK_IN(l)^2)*LAMIK_IN(l)^4*cos(THETA_IN(j))^2;
        wF(l,j)=((B+(B^2-4*A*C)^0.5)/2/A)^0.5;
        wA(l,j)=((B-(B^2-4*A*C)^0.5)/2/A)^0.5;
        
        %%% ARRPO. OBLIQUE or HIGH-BETA %%%
        wF_o(l,j)=LAMIK_IN(l)*(1+LAMIK_IN(l)^2/1836+LAMIK_IN(l)^2*...
            cos(THETA_IN(j))^2+BETA_IN(1)*(1+LAMIK_IN(l)^2/1836)^2+cos(THETA_IN(j))^2)^0.5*...
            (1+LAMIK_IN(l)^2/1836)^(-1);
        
        A1=1+LAMIK_IN(l)^2/1836+LAMIK_IN(l)^2*cos(THETA_IN(j))^2+...
            BETA_IN(1)*(1+LAMIK_IN(l)^2/1836)^2+cos(THETA_IN(j))^2;
        B1=(1+2*BETA_IN(1)+RHOK_IN(l)^2)*LAMIK_IN(l)^2*cos(THETA_IN(j))^2;
        C1=BETA_IN(1)*LAMIK_IN(l)^4*cos(THETA_IN(j))^4;
        wA_o(l,j)=((B1+(B1^2-4*A1*C1)^0.5)/2/A1)^0.5;
        wS_o(l,j)=((B1-(B1^2-4*A1*C1)^0.5)/2/A1)^0.5;
        
         
%% Dispersion %%
        [w1,w2]=zhao2015_dispersion(BETAI_IN(1),BETAE_IN(1),VAC2,RHOK_IN(l),THETA_IN(j));
        WWci_f1(l,j)=w1(1);
        WWci_a1(l,j)=w1(2);
        WWci_s1(l,j)=w1(3);
        WVakz_f1(l,j)=WWci_f1(l,j)*(BETA_IN(1))^0.5/RHOK_IN(l)/cos(THETA_IN(j));
        WVakz_a1(l,j)=WWci_a1(l,j)*(BETA_IN(1))^0.5/RHOK_IN(l)/cos(THETA_IN(j));
        WVakz_s1(l,j)=WWci_s1(l,j)*(BETA_IN(1))^0.5/RHOK_IN(l)/cos(THETA_IN(j));
        
%% Polarization %%
        [PC]=zhao2015_polarization(BETAI_IN(1),BETAE_IN(1),...
                      VAC2,RHOK_IN(l),THETA_IN(j),WWci_f1(l,j));
        EyEx_f1(l,j) =PC(1);    EzEx_f1(l,j)      =PC(2);       
        BxBy_f1(l,j) =PC(3);    BzBy_f1(l,j)      =PC(4);
        MHel_f1(l,j) =PC(5);    C_parallel_f1(l,j)=PC(6); 
        C_PBn_f1(l,j)=PC(7);    C_Bn_f1(l,j)      =PC(8);
        RA_i_f1(l,j) =PC(9);    Hel_i_f1(l,j)     =PC(10);  
        RA_e_f1(l,j) =PC(11);   Hel_e_f1(l,j)     =PC(12);
        EB_f1(l,j)   =PC(13);   EzE_f1(l,j)=PC(14);    
        BzB_f1(l,j)  =PC(15);
        
        [PC]=zhao2015_polarization(BETAI_IN(1),BETAE_IN(1),...
                      VAC2,RHOK_IN(l),THETA_IN(j),WWci_a1(l,j));
        EyEx_a1(l,j) =PC(1);    EzEx_a1(l,j)      =PC(2);       
        BxBy_a1(l,j) =PC(3);    BzBy_a1(l,j)      =PC(4);
        MHel_a1(l,j) =PC(5);    C_parallel_a1(l,j)=PC(6); 
        C_PBn_a1(l,j)=PC(7);    C_Bn_a1(l,j)      =PC(8);
        RA_i_a1(l,j) =PC(9);    Hel_i_a1(l,j)     =PC(10);
        RA_e_a1(l,j) =PC(11);   Hel_e_a1(l,j)     =PC(12);
        EB_a1(l,j)   =PC(13);   EzE_a1(l,j)=PC(14);    
        BzB_a1(l,j)  =PC(15);
        
        [PC]=zhao2015_polarization(BETAI_IN(1),BETAE_IN(1),...
                      VAC2,RHOK_IN(l),THETA_IN(j),WWci_s1(l,j));
        EyEx_s1(l,j) =PC(1);    EzEx_s1(l,j)      =PC(2);       
        BxBy_s1(l,j) =PC(3);    BzBy_s1(l,j)      =PC(4);
        MHel_s1(l,j) =PC(5);    C_parallel_s1(l,j)=PC(6); 
        C_PBn_s1(l,j)=PC(7);    C_Bn_s1(l,j)      =PC(8);
        RA_i_s1(l,j) =PC(9);    Hel_i_s1(l,j)     =PC(10);
        RA_e_s1(l,j) =PC(11);   Hel_e_s1(l,j)     =PC(12);
        EB_s1(l,j)   =PC(13);   EzE_s1(l,j)=PC(14);    
        BzB_s1(l,j)  =PC(15);
        end
    end
    
    
%% FIGURE %%
    h=figure('unit','normalized','Position',[0.05 0.05 0.42 0.85]);
    set(gcf,'DefaultAxesFontSize',8);  
    
%% PANELS a1, b1, c1: Dispersion Relation %%
    f1=subplot(731);
    set(f1,'Position',[0.10,0.845,0.27,0.125]);
    plot(LAMIK_IN,WWci_f1(:,2),'k-',LAMIK_IN,WWci_a1(:,2),'k--',...
        LAMIK_IN,WWci_s1(:,2),'k:','LineWidth',1.5);
    hold on;
    plot(LAMIK_IN,wA(:,2),'b-',LAMIK_IN,wS(:,2),'g-',...
        LAMIK_IN,wF(:,2),'r-','LineWidth',0.5);
    ylabel('\omega/\omega_{ci}'); title(['\theta=5^\circ']);
    axis([1e-4 1e4 0.5e-4 5e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-4,1e-2,1e0,1e2,1e4];
    set(gca','xscale','log','yscale','log','XTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.07*5e4,'(a1)');
    %% Label %%
    text(0.9e0,5e1,'\omega_F','Fontsize',8);
    text(3e1,5e1,'\omega_A','Fontsize',8);
    text(1e-1,3e-3,'\omega_S','Fontsize',8);  
    
    f2=subplot(732);
    set(f2,'Position',[0.40,0.845,0.27,0.125]);
    plot(LAMIK_IN,WWci_f1(:,3),'k-',LAMIK_IN,WWci_a1(:,3),'k--',...
         LAMIK_IN,WWci_s1(:,3),'k:','LineWidth',1.5);
    hold on;
    plot(LAMIK_IN,wA(:,3),'b-',LAMIK_IN,wS(:,3),'g-',...
         LAMIK_IN,wF(:,3),'r-','LineWidth',0.5);
    title(['\theta=45^\circ']);
    axis([1e-4 1e4 0.5e-4 5e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-4,1e-2,1e0,1e2,1e4];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.07*5e4,'(b1)');
    %% Label %%
    text(1e0,5e1,'\omega_F','Fontsize',8);
    text(3e1,5e1,'\omega_A','Fontsize',8);
    text(1e-1,2e-3,'\omega_S','Fontsize',8);  

    f3=subplot(733);
    set(f3,'Position',[0.70,0.845,0.27,0.125]);
    plot(LAMIK_IN,WWci_f1(:,4),'k-',LAMIK_IN,WWci_a1(:,4),'k--',...
         LAMIK_IN,WWci_s1(:,4),'k:','LineWidth',1.5);
    hold on;
    plot(LAMIK_IN,wA(:,4),'b-',LAMIK_IN,wS(:,4),'g-',...
         LAMIK_IN,wF(:,4),'r-','LineWidth',0.5);
    title(['\theta=85^\circ']);     axis([1e-4 1e4 0.5e-4 5e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-4,1e-2,1e0,1e2,1e4];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.07*5e4,'(c1)');
    %% Label %%
    text(1e-2,1.6e-1,'\omega_F','Fontsize',8);
    text(3e1,1e0,'\omega_A','Fontsize',8);
    text(1e-1,0.2e-3,'\omega_S','Fontsize',8);  
      
%%PANELS a2, b2, c2: Phase Veloctiy%%
    f4=subplot(734);
    set(f4,'Position',[0.10,0.716,0.27,0.125]);
    plot(LAMIK_IN,WVakz_f1(:,2),'k-',LAMIK_IN,WVakz_a1(:,2),'k--', ...
         LAMIK_IN,WVakz_s1(:,2),'k:','LineWidth',1.5);
    ylabel('\omega/(V_Ak_z)'); axis([1e-4 1e4 0.5e-2 2e2]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-2,1e-1,1e0,1e1,1e2];
    set(gca','xscale','log','yscale','log','XTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.23*2e2,'(a2)','background','white');
    
    f5=subplot(735);
    set(f5,'Position',[0.40,0.716,0.27,0.125]);
    plot(LAMIK_IN,WVakz_f1(:,3),'k-', LAMIK_IN,WVakz_a1(:,3),'k--', ...
         LAMIK_IN,WVakz_s1(:,3),'k:','LineWidth',1.5);
    axis([1e-4 1e4 0.5e-2 2e2]);  
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-2,1e-1,1e0,1e1,1e2];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.23*2e2,'(b2)','background','white');
    
    f6=subplot(736);
    set(f6,'Position',[0.70,0.716,0.27,0.125]);
    plot(LAMIK_IN,WVakz_f1(:,4),'k-', LAMIK_IN,WVakz_a1(:,4),'k--', ...
         LAMIK_IN,WVakz_s1(:,4),'k:','LineWidth',1.5);
    axis([1e-4 1e4 0.5e-2 2e2]);  
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-2,1e-1,1e0,1e1,1e2];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.23*2e2,'(c2)','background','white');
  
%% Panels a3, b3, c3: Electric-field%%
    f7=subplot(737);
    set(f7,'Position',[0.10,0.587,0.27,0.125]);
    plot(LAMIK_IN,abs(EyEx_f1(:,2)),'k-',LAMIK_IN,abs(EyEx_a1(:,2)),'k--',...
        LAMIK_IN,abs(EyEx_s1(:,2)),'k:','LineWidth',1.5);
    ylabel('|\deltaE_y/\deltaE_x|'); 
    axis([1e-4 1e4 1e-7 1e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[1e-6,1e-3,1e0,1e3];
    set(gca','xscale','log','yscale','log','XTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.04*1e4,'(a3)','background','white');
    
    f8=subplot(738);
    set(f8,'Position',[0.40,0.587,0.27,0.125]);
    plot(LAMIK_IN,abs(EyEx_f1(:,3)),'k-',LAMIK_IN,abs(EyEx_a1(:,3)),'k--',...
        LAMIK_IN,abs(EyEx_s1(:,3)),'k:','LineWidth',1.5);
    axis([1e-4 1e4 1e-7 1e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-6,1e-3,1e0,1e3];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.04*1e4,'(b3)','background','white');
    
    f9=subplot(739);
    set(f9,'Position',[0.70,0.587,0.27,0.125]);
    plot(LAMIK_IN,abs(EyEx_f1(:,4)),'k-',LAMIK_IN,abs(EyEx_a1(:,4)),'k--',...
        LAMIK_IN,abs(EyEx_s1(:,4)),'k:','LineWidth',1.5);
    axis([1e-4 1e4 1e-7 1e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-6,1e-3,1e0,1e3];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.04*1e4,'(c3)','background','white');
    
%%% Panels a4, b4, c4: Magnetic-field
    f10=subplot(7,3,10);
    set(f10,'Position',[0.10,0.458,0.27,0.125]);
    plot(LAMIK_IN,abs(BxBy_f1(:,2)),'k-',LAMIK_IN,abs(BxBy_a1(:,2)),'k--',...
        LAMIK_IN,abs(BxBy_s1(:,2)),'k:','LineWidth',1.5);
    ylabel('|\deltaB_x/\deltaB_y|'); 
    axis([1e-4 1e4 1e-7 1e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[1e-6,1e-3,1e0,1e3];
    set(gca','xscale','log','yscale','log','XTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.04*1e4,'(a4)','background','white');
    
    f11=subplot(7,3,11);
    set(f11,'Position',[0.40,0.458,0.27,0.125]);
    plot(LAMIK_IN,abs(BxBy_f1(:,3)),'k-',LAMIK_IN,abs(BxBy_a1(:,3)),'k--',...
        LAMIK_IN,abs(BxBy_s1(:,3)),'k:','LineWidth',1.5);
    axis([1e-4 1e4 1e-7 1e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-6,1e-3,1e0,1e3];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.04*1e4,'(b4)','background','white');
    
    f12=subplot(7,3,12);
    set(f12,'Position',[0.70,0.458,0.27,0.125]);
    plot(LAMIK_IN,abs(BxBy_f1(:,4)),'k-',LAMIK_IN,abs(BxBy_a1(:,4)),'k--',...
        LAMIK_IN,abs(BxBy_s1(:,4)),'k:','LineWidth',1.5);
    axis([1e-4 1e4 1e-7 1e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4]; y_tick=[1e-6,1e-3,1e0,1e3];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.04*1e4,'(c4)','background','white');
    
%% Panels a5, b5, c5: E/VA/B %%
    f13=subplot(7,3,13);
    set(f13,'Position',[0.10,0.329,0.27,0.125]);
    plot(LAMIK_IN,EB_f1(:,2),'k-',LAMIK_IN,EB_a1(:,2),'k--',...
        LAMIK_IN,EB_s1(:,2),'k:','LineWidth',1.5);
    ylabel('|\delta E|/(|\delta B|V_A)');
    axis([1e-4 1e4 0.5e-2 2e4]);
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[1e-2,1e0,1e2,1e4];
    set(gca','xscale','log','yscale','log','XTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.1*2e4,'(a5)','background','white');
    
    f14=subplot(7,3,14);
    set(f14,'Position',[0.40,0.329,0.27,0.125]);
    plot(LAMIK_IN,EB_f1(:,3),'k-',LAMIK_IN,EB_a1(:,3),'k--',...
        LAMIK_IN,EB_s1(:,3),'k:','LineWidth',1.5);
    axis([1e-4 1e4 0.5e-2 2e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[1e-2,1e0,1e2,1e4];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.1*2e4,'(b5)','background','white');
    
    f15=subplot(7,3,15);
    set(f15,'Position',[0.70,0.329,0.27,0.125]);
    plot(LAMIK_IN,EB_f1(:,4),'k-',LAMIK_IN,EB_a1(:,4),'k--',...
        LAMIK_IN,EB_s1(:,4),'k:','LineWidth',1.5);
    axis([1e-4 1e4 0.5e-2 2e4]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[1e-2,1e0,1e2,1e4];
    set(gca','xscale','log','yscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.1*2e4,'(c5)','background','white');
    
%% Panels a6, b6, c6: Magnetic Helicity
    f16=subplot(7,3,16);
    set(f16,'Position',[0.10,0.20,0.27,0.125]);
    plot(LAMIK_IN,MHel_f1(:,2),'k-',LAMIK_IN,MHel_a1(:,2),'k--',...
        LAMIK_IN,MHel_s1(:,2),'k:','LineWidth',1.5);
    ylabel('\sigma');
    axis([1e-4 1e4 -1.1 1.2]);
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[-1,0,1];
    set(gca','xscale','log','XTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.9,'(a6)','background','white');
    
    f17=subplot(7,3,17);
    set(f17,'Position',[0.40,0.20,0.27,0.125]);
    plot(LAMIK_IN,MHel_f1(:,3),'k-',LAMIK_IN,MHel_a1(:,3),'k--',...
        LAMIK_IN,MHel_s1(:,3),'k:','LineWidth',1.5);
    axis([1e-4 1e4 -1.1 1.2]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[-1,0,1];
    set(gca','xscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.9,'(b6)','background','white');
        
    f18=subplot(7,3,18);
    set(f18,'Position',[0.70,0.20,0.27,0.125]);
    plot(LAMIK_IN,MHel_f1(:,4),'k-',LAMIK_IN,MHel_a1(:,4),'k--',...
        LAMIK_IN,MHel_s1(:,4),'k:','LineWidth',1.5);
    axis([1e-4 1e4 -1.1 1.2]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[-1,0,1];
    set(gca','xscale','log','XTickLabel',{''},'YTickLabel',{''});
    set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.9,'(c6)','background','white');
    
%% Panels a7, b7, c7: Cross Helicity %%
    f19=subplot(7,3,19);
    set(f19,'Position',[0.10,0.071,0.27,0.125]);
    plot(LAMIK_IN,Hel_i_f1(:,2),'k-',LAMIK_IN,Hel_i_a1(:,2),'k--',...
        LAMIK_IN,Hel_i_s1(:,2),'k:','LineWidth',1.5);
    hold on;
    xlabel('\lambda_ik'); ylabel('\sigma_{Ci}'); 
    axis([1e-4 1e4 -1.1 1.2]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[-1,0,1];
    set(gca','xscale','log'); set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.9,'(a7)');
        
    f20=subplot(7,3,20);
    set(f20,'Position',[0.40,0.071,0.27,0.125]);
    plot(LAMIK_IN,Hel_i_f1(:,3),'k-',LAMIK_IN,Hel_i_a1(:,3),'k--',...
        LAMIK_IN,Hel_i_s1(:,3),'k:','LineWidth',1.5);
    hold on;
    xlabel('\lambda_ik');
    axis([1e-4 1e4 -1.1 1.2]); 
    x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[-1,0,1];
    set(gca','xscale','log','YTickLabel',{''}); set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.9,'(b7)');
        
    f21=subplot(7,3,21);
    set(f21,'Position',[0.70,0.071,0.27,0.125]);
    plot(LAMIK_IN,Hel_i_f1(:,4),'k-',LAMIK_IN,Hel_i_a1(:,4),'k--',...
        LAMIK_IN,Hel_i_s1(:,4),'k:','LineWidth',1.5);
    hold on;
    xlabel('\lambda_ik'); 
    axis([1e-4 1e4 -1.1 1.2]); x_tick=[1e-4,1e-2,1e0,1e2,1e4];  y_tick=[-1,0,1];
    set(gca','xscale','log','YTickLabel',{''}); set(gca,'xtick',x_tick,'ytick',y_tick);
    text(2*1e-4,0.9,'(c7)');
end

==> zhao2015_dispersion.m <==
function [w1,w2]=zhao2015_dispersion(betai,betae,VAC2,rhok,theta)
%%Numerical Solutions of General Dispersion Equation 
%%Dispersion relations and polarizations of low-frequency waves 
%%in two-fluid plasmas by Jinsong Zhao 2015
    syms x;
    Q=1/1836;
    beta=betai+betae;
    rhoik=(betai/beta)^0.5*rhok;
    rhosk=(betae/beta)^0.5*rhok;
    lamek=rhok*(Q/beta)^0.5;
    lamik=lamek/Q^0.5;
    lamikz=lamik*cos(theta);
    rhokp=rhok*sin(theta);
    rhoikp=rhoik*sin(theta);
    lamekp=lamek*sin(theta);
    
    %% General dispersion relation
    a = (1+Q)*(1+Q+lamek^2)^2;
    b = ((1+Q)*(1+Q+lamek^2) + beta*(1+Q+lamek^2)^2 + ...
        (1+Q^3)*lamikz^2 + (1+Q)^2*cos(theta)^2)*lamik^2;
    c = ((1+Q)*(1+2*beta) + (1+Q^2)*rhok^2)*lamik^2*lamikz^2;
    d = beta*lamik^2*lamikz^4;
 
    %%Numerical Solution
    n=[a,0,-b,0,c,0,-d];
    r=roots(n);
    [wr,wr_position]=sort(real(r),'descend');
    w1=r(wr_position);
    
    %%Analytic Solution
    p=(b^2-3*a*c)/9/a^2;
    q=(9*a*b*c-2*b^3-27*a^2*d)/54/a^3;
    co_2=acos(-q/p^1.5)/3;
    co1=2*p^0.5;
    w21=co1*cos(co_2)+b/3/a;
    w22=co1*cos(co_2-2*pi/3)+b/3/a;
    w23=co1*cos(co_2-4*pi/3)+b/3/a;
    
    w2(1) = sqrt(w21);
    w2(2) = sqrt(w22);
    w2(3) = sqrt(w23);

end

==> zhao2015_polarization.m <==
function [PC]=zhao2015_polarization(betai,betae,VAC2,rhok,theta,wwci)
%%Polarizations of three low-frequency waves
%%Dispersion relations and polarizations of low-frequency waves 
%%in two-fluid plasmas by Jinsong Zhao 2015
    Q=1/1836;
    beta=betai+betae;
    Tib=betai/beta;
    Teb=betae/beta;
    rhoik=(betai/beta)^0.5*rhok;
    rhosk=(betae/beta)^0.5*rhok;
    lamek=rhok*(Q/beta)^0.5;
    lamik=lamek/Q^0.5;
    lamikz=lamik*cos(theta);
    lamikp=lamik*sin(theta);
    rhokp=rhok*sin(theta);
    rhokz=rhok*cos(theta);
    rhoikp=rhoik*sin(theta);
    lamekp=lamek*sin(theta);
    
    %%Definition: wwci=w/wci;
    L0=1-wwci^2;
    L1=1-Q*wwci^2;
    L2=1-Q^2*wwci^2;
   
    Pi_2=(1-Q^2)*lamik^2*wwci^2;
    Ep_vix=wwci*((1+Q+lamek^2)^2*wwci^2-(1+Q+lamik^2)*lamikz^2);
    Ep_viy=(Q*(1+Q+lamek^2)*wwci^2-lamikz^2)*lamik^2;
    Ep_viz=(1+Q+lamek^2)^2*wwci^4 - ((1+Q+lamik^2)*lamikz^2 ...
             + (1+Q+Q*lamek^2)*lamik^2)*wwci^2 +lamikz^2*lamik^2;
         
    Ep_vex=wwci*((1+Q+lamek^2)^2*wwci^2-(1+Q+Q*lamek^2)*lamikz^2);
    Ep_vey=((1+Q+lamek^2)*wwci^2-Q*lamikz^2)*lamik^2;
    Ep_vez=(1+Q+lamek^2)^2*wwci^4 - ((1+Q+Q*lamek^2)*lamikz^2 ...
             + (1+Q+lamik^2)*lamik^2)*wwci^2 + lamikz^2*lamik^2;     
    
    Pi_1= (1+Q)^2*(1+Q+lamekp^2)*wwci^4 ...
        - (1+Q)*(1+Q+lamekp^2+(1+Q)*cos(theta)^2)*L1*lamik^2*wwci^2 ...
        + (1+Q)*L0*L2*lamik^2*lamikz^2;
    Ep_x= (1+Q)*(1+Q+lamekp^2)*(Q*Tib-Teb)*wwci^4 ...
        - ((1+Q+lamekp^2)*(L2*Tib-Q*L0*Teb)    ...
           +(1+Q)*(Q*Tib-Teb)*L1*cos(theta)^2)*lamik^2*wwci^2 ...
        + L0*L2*(Q*Tib-Teb)*lamik^2*lamikz^2;
    Ep_y= (1+Q)*((1+Q+lamekp^2)*wwci^2-L1*lamikz^2)*wwci;
    Ep_z= Ep_x+(1-Q^2)*lamik^2*wwci^2;
    
    %%Linear Responses. B=B/B0; E=E/(B0VA); V=V/VA;
    Bx=-complex(0,1)*Ep_y/Pi_2;
    By=1;
    Bz=complex(0,1)*tan(theta)*Ep_y/Pi_2;
    
    Ex=-(wwci/lamikz)*Ep_x/Pi_2;
    Ey=complex(0,1)*(wwci/lamikz)*Ep_y/Pi_2;
    Ez=-(wwci/lamikz)*cot(theta)*Ep_z/Pi_2;
    
    Vix=complex(0,1)*(wwci/lamikz)*Ep_vix/Pi_2;
    Viy=(wwci/lamikz)*Ep_viy/Pi_2;
    Viz=complex(0,1)*(1/lamikp)*Ep_viz/Pi_2;
    
    Vex=complex(0,1)*(wwci/lamikz)*Ep_vex/Pi_2;
    Vey=-(wwci/lamikz)*Ep_vey/Pi_2;
    Vez=complex(0,1)*(1/lamikp)*Ep_vez/Pi_2;
    
    NBz=(wwci/rhokp^2)*Pi_1/Ep_y;
    
    %%Polarization: PC(1)=EyEx; PC(2)=EzEx; PC(3)=BxBy; PC(4)=BzBy;
    PC(1)=Ey/complex(0,1)/Ex;   
    PC(2)=Ez/Ex;
    PC(3)=complex(0,1)*Bx/By;  
    PC(4)=complex(0,1)*Bz/By;
   
    %% PC(5)=MHel;PC(6)=C_parallel; PC(7)=C_PBn; PC(8)=C_Bn;
    PBK=PC(3)/cos(theta);
    PC(5)=2*PBK/(1+PBK^2);
    PC(6)=NBz;
    PC(7)=beta*PC(6);
    PC(8)=sin(theta)^2*PC(6)^2*PBK^2/(1+PBK^2);
    
    %%PC(9)=RA_i;  PC(10)=Hel_i;  PC(11)=RA_e; PC(12)=Hel_e;
    PC(9)=(Vix*conj(Vix)+Viy*conj(Viy)+Viz*conj(Viz))/(Bx*conj(Bx)+1+Bz*conj(Bz));
    PC(10)=2*(Vix*conj(Bx)+Viy+Viz*conj(Bz))/(1+PC(9))/(Bx*conj(Bx)+1+Bz*conj(Bz));   
    PC(11)=(Vex*conj(Vex)+Vey*conj(Vey)+Vez*conj(Vez))/(Bx*conj(Bx)+1+Bz*conj(Bz));
    PC(12)=2*(Vex*conj(Bx)+Vey+Vez*conj(Bz))/(1+PC(11))/(Bx*conj(Bx)+1+Bz*conj(Bz)); 
    
    %%PC(13)=E/B/VA; PC(14)=Ez/E; PC(15)=Bz/B;
    PC(13)=sqrt((Ex*conj(Ex)+Ey*conj(Ey)+Ez*conj(Ez))/(Bx*conj(Bx)+1+Bz*conj(Bz)));
    PC(14)=sqrt((Ez*conj(Ez))/(Ex*conj(Ex)+Ey*conj(Ey)+Ez*conj(Ez)));
    PC(15)=sqrt((Bz*conj(Bz))/(1+Bx*conj(Bx)+Bz*conj(Bz)));
   
    
end
